Perturbative RG flows in AdS: an \'etude

We discuss general properties of perturbative RG flows in AdS with a focus on the treatment of boundary conditions and infrared divergences. In contrast with flat-space boundary QFT, general covariance in AdS implies the absence of independent boundary flows. We illustrate how boundary correlation functions remain conformally covariant even if the bulk QFT has a scale. We apply our general discussion to the RG flow between consecutive unitary diagonal minimal models which is triggered by the $\phi_{(1,3)}$ operator. For these theories we conjecture a flow diagram whose form is significantly simpler than that in flat-space boundary QFT. In several stand-alone appendices we discuss two-dimensional BCFTs in general and the minimal model BCFTs in particular. These include both an extensive review as well as the computation of several new BCFT correlation functions.

==> ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209791,       5977]
NotebookOptionsPosition[    201085,       5835]
NotebookOutlinePosition[    201477,       5851]
CellTagsIndexPosition[    201434,       5848]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"A", " ", "collection", " ", "of", " ", "results", " ", "from", " ", 
   RowBox[{"2309.10031", " ", "--"}], " ", "see", " ", "the", " ", "last", 
   " ", "version"}], "*)"}]], "Input",
 CellChangeTimes->{{3.910683328753297*^9, 3.9106833604770603`*^9}, {
  3.910683392644228*^9, 
  3.910683418213243*^9}},ExpressionUUID->"96d77bd5-2920-4a04-94fb-\
2f01c9ede414"],

Cell[CellGroupData[{

Cell["Virasoro blocks", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.9034061126263523`*^9, 
  3.903406121650106*^9}},ExpressionUUID->"f055d7a8-f892-4345-ae64-\
519c4088d4b1"],

Cell[CellGroupData[{

Cell[TextData[{
 "For  <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "d83690f5-22ff-4006-aa40-b96a566fb7f9"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "2"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "11186e6d-75aa-483f-97ca-f3215a28579d"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.9031436592993402`*^9}, {3.903406428470462*^9, 
  3.903406466525498*^9}, {3.903407063815845*^9, 
  3.9034070641696873`*^9}},ExpressionUUID->"19983c73-a734-4824-8361-\
edda1ce4e221"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9034069188976917`*^9, 3.903406924095725*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"bfb5623f-5be7-432e-a5f4-dffb4d800e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"B", ".23"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "+", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406939189639*^9, 3.903406966692218*^9}, {
  3.903407028528192*^9, 
  3.9034070336429453`*^9}},ExpressionUUID->"97f10578-9662-4bfa-bc12-\
1a72c4b89530"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
   RowBox[{"4", "m", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]]}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"573f478f-fc3a-42bf-bf96-2ed35605d266"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "boundary", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".24"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", "m"}], 
          RowBox[{"1", "+", "m"}]], ",", 
         FractionBox[
          RowBox[{"2", " ", "m"}], 
          RowBox[{"1", "+", "m"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}], ")"}]}], 
           RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"2", "-", "m"}], 
          RowBox[{"1", "+", "m"}]]}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir13", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "m"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}], ")"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "m"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
          FractionBox[
           RowBox[{"3", "-", "m"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir15", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "m"}]}], 
           RowBox[{"1", "+", "m"}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "m"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903143715960621*^9, 3.9031437467262297`*^9}, {3.903143805489072*^9, 
   3.903143843027516*^9}, {3.903405769528998*^9, 3.903405773327635*^9}, {
   3.9034067742649803`*^9, 3.903406792958374*^9}, {3.903407040203842*^9, 
   3.903407052862729*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5360405e-b5b3-47f6-9b66-14f4500b0392"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "bulk", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".26"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1bulk", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{"2", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"2", "m"}]}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"3", "-", 
            RowBox[{"3", "m"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"3", "-", 
            RowBox[{"3", "m"}]}], 
           RowBox[{"1", "+", "m"}]]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir13bulk", " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"2", "m"}]}], 
           RowBox[{"1", "+", "m"}]]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir15bulk", " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"4", "m"}], "-", "1"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"5", "m"}], "-", "1"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"4", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"5", "m"}], "-", "1"}], 
           RowBox[{"1", "+", "m"}]]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903143781933701*^9, 3.903143786711965*^9}, {
  3.903143847350347*^9, 3.903143852779315*^9}, {3.903405915635166*^9, 
  3.903405921439522*^9}, {3.903406785280345*^9, 
  3.903406791035606*^9}},ExpressionUUID->"e6e9fb72-0977-4f26-8315-\
dbac988a0888"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "For <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "1"], ")"}], 
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "2"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "62d3554f-c8a9-4d3e-841d-56f521fa5829"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], "(", 
    RowBox[{
     RowBox[{"x", "+", 
      RowBox[{"i", " ", "y"}]}], ",", " ", 
     RowBox[{"x", "-", 
      RowBox[{"i", " ", "y"}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "24ae94f5-7aae-4259-9f5f-2c38375e802c"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.90340509574088*^9, 
  3.903405104405057*^9}, {3.903405209424211*^9, 3.903405209727887*^9}, {
  3.903407003881871*^9, 3.903407007321393*^9}, {3.903407066804844*^9, 
  3.903407067171307*^9}},ExpressionUUID->"44cb3e98-7c96-402c-b64a-\
102b0aad3ee6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".13"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "-", "x"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406581419785*^9, 3.903406604357852*^9}, {
  3.9034067309091263`*^9, 3.903406733473637*^9}, {3.903407012342649*^9, 
  3.9034070159961567`*^9}, {3.903407091014989*^9, 
  3.9034070959259453`*^9}},ExpressionUUID->"5a6c93b7-7356-4e63-8acd-\
21f78476eae4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Virasoro", " ", "blocks", " ", "of", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".43"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
     RowBox[{"4", "m", 
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"s", "-", "r"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], "-", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], "+", 
          FractionBox[
           RowBox[{"m", " ", "q"}], 
           RowBox[{"1", "+", "m"}]], "-", 
          FractionBox["r", 
           RowBox[{"1", "+", "m"}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], "-", 
          FractionBox[
           RowBox[{"m", " ", "q"}], 
           RowBox[{"1", "+", "m"}]], "+", 
          FractionBox["r", 
           RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["2", 
           RowBox[{"1", "+", "m"}]], "-", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]]}], ",", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "+", 
          FractionBox["m", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]]}]}], "}"}], ",", 
       FractionBox[
        OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir13", "=", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["\[Eta]", "~"], ")"}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "-", 
           FractionBox["m", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox["m", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "m", " ", "q"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", "r"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox["m", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", "m", " ", "q"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "r"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["3", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "-", 
           FractionBox["m", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", "m"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}]}], "}"}], ",", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir15", "=", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["\[Eta]", "~"], ")"}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]], "+", 
           FractionBox[
            RowBox[{"m", " ", "q"}], 
            RowBox[{"1", "+", "m"}]], "-", 
           FractionBox["r", 
            RowBox[{"1", "+", "m"}]]}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]], "-", 
           FractionBox[
            RowBox[{"m", " ", "q"}], 
            RowBox[{"1", "+", "m"}]], "+", 
           FractionBox["r", 
            RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "m"}], 
           RowBox[{"1", "+", "m"}]], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "+", 
           FractionBox[
            RowBox[{"5", " ", "m"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]]}]}], "}"}], ",", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903156010828768*^9, 3.903156015667941*^9}, {3.90340517543723*^9, 
   3.903405190356803*^9}, {3.903405431939925*^9, 3.903405443981909*^9}, {
   3.90340681957799*^9, 3.903406824702525*^9}, {3.9106832923043327`*^9, 
   3.910683292389792*^9}},ExpressionUUID->"c9ef7b7d-95a4-421f-9f6c-\
0c38945f4c70"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "For  <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "a4ea8efd-9046-41bb-980f-e4330a4e9777"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "2"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "8ec4a755-4581-44e7-abcc-da716ea8b24c"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.9031436592993402`*^9}, {3.903170481056374*^9, 
  3.90317048174397*^9}, {3.903406470761025*^9, 3.9034064759063168`*^9}, {
  3.9034070690005007`*^9, 
  3.903407069461808*^9}},ExpressionUUID->"cf830e0e-4e82-4580-9a28-\
c6759f803e86"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"4baf3a8a-5cae-4467-b2d4-b3eba2de664a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"B", ".23"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "+", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406581419785*^9, 3.903406604357852*^9}, {
   3.9034067309091263`*^9, 3.903406733473637*^9}, 3.9034068723078136`*^9, {
   3.903406945808921*^9, 3.903406963346903*^9}, {3.9034070748721657`*^9, 
   3.903407075526741*^9}},ExpressionUUID->"a4002993-89f5-48a0-90e2-\
aba96aa13540"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
   RowBox[{"4", "m", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"0652ec02-9e7e-4a90-a6fe-344f3f5da0bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "boundary", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".58"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          FractionBox["4", "m"]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["2", "m"]}], ",", 
         RowBox[{"2", "+", 
          FractionBox["2", "m"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["3", "m"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["1", "m"]}]}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir31", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "-", 
           FractionBox["3", "m"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["1", "m"]}], ",", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           FractionBox["3", "m"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           FractionBox["1", "m"]}]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir51", "=", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "1"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           FractionBox["1", "m"]}], ",", 
          RowBox[{"4", "+", 
           FractionBox["5", "m"]}], ",", 
          RowBox[{"-", 
           FractionBox["1", "m"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["5", "2"], "+", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{"3", "+", 
           FractionBox["3", "m"]}]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903143715960621*^9, 3.9031437467262297`*^9}, {3.903143805489072*^9, 
   3.903143843027516*^9}, {3.9031706132109137`*^9, 3.9031706292279987`*^9}, {
   3.9031706754715767`*^9, 3.903170681858829*^9}, {3.903170714909034*^9, 
   3.90317071693544*^9}, {3.903171534243443*^9, 3.903171553436933*^9}, {
   3.903405388172015*^9, 3.9034053983762283`*^9}, 3.903406199408779*^9, {
   3.9034068011320953`*^9, 3.9034068108580227`*^9}, {3.9106832654500647`*^9, 
   3.9106832659532757`*^9}},ExpressionUUID->"6e08c039-be77-4309-b9ad-\
994bc1084868"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "bulk", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".60"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1bulk", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{"2", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           FractionBox["4", "m"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "-", 
           FractionBox["3", "m"]}], ",", 
          RowBox[{"-", 
           FractionBox["1", "m"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           FractionBox["6", "m"]}], ",", 
          RowBox[{"-", 
           FractionBox["2", "m"]}]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir31bulk", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["1", "m"]}], ",", 
          RowBox[{"1", "+", 
           FractionBox["1", "m"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           FractionBox["4", "m"]}], ",", 
          RowBox[{"2", "+", 
           FractionBox["2", "m"]}]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir51bulk", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "1"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "+", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           FractionBox["3", "m"]}], ",", 
          RowBox[{"4", "+", 
           FractionBox["5", "m"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", "+", 
           FractionBox["4", "m"]}], ",", 
          RowBox[{"5", "+", 
           FractionBox["6", "m"]}]}], "}"}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903143781933701*^9, 3.903143786711965*^9}, {
  3.903143847350347*^9, 3.903143852779315*^9}, {3.903170620828602*^9, 
  3.9031706359164467`*^9}, {3.9031707422783012`*^9, 3.903170759415341*^9}, {
  3.903170817635989*^9, 3.9031708603273563`*^9}, {3.903171490808467*^9, 
  3.9031715018321533`*^9}, {3.9034062675996637`*^9, 3.9034062733359947`*^9}, {
  3.903406804281343*^9, 3.9034068090272017`*^9}, {3.910683263766122*^9, 
  3.910683264070013*^9}},ExpressionUUID->"129f4b12-fff2-4724-ab03-\
8d677b5fb22c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "For <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "1"], ")"}], 
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "2"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "be2d2d63-c97f-412a-8cc3-01d0f90d82f9"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], "(", 
    RowBox[{
     RowBox[{"x", "+", 
      RowBox[{"i", " ", "y"}]}], ",", " ", 
     RowBox[{"x", "-", 
      RowBox[{"i", " ", "y"}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "e8e1fc34-d4ac-418e-a38d-edfe0d8e04a9"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903170488764267*^9, 
  3.903170489488267*^9}, {3.903406541809547*^9, 3.903406572555172*^9}, {
  3.9034071100988703`*^9, 
  3.903407110437583*^9}},ExpressionUUID->"63414e04-c622-44af-8223-\
8a7f8984726f"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"c4075de1-59cf-41e1-aab9-72b5f9fc6743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".13"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "-", "x"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406581419785*^9, 3.903406604357852*^9}, {
  3.9034067309091263`*^9, 3.903406733473637*^9}, {3.903406972242672*^9, 
  3.903406977185224*^9}},ExpressionUUID->"cc8c9ee3-6e0d-49b2-8566-\
984c77930ac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Virasoro", " ", "blocks", " ", "of", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".72"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
     RowBox[{"4", "m", 
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["2", "m"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "m"]}], "+", "r", "+", 
          FractionBox["r", "m"], "-", "s"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "m"]}], "-", "r", "-", 
          FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["3", "m"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["1", "m"]}]}], "}"}], ",", 
       FractionBox[
        OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir31", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "/", "2"}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["1", "m"]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "r", "+", 
           FractionBox["r", "m"], "-", "s"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "r", "-", 
           FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           FractionBox["1", "m"]}]}], "}"}], ",", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir51", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Eta]", "~"], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "1"}], "]"}], "/", "2"}]], "  ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           FractionBox["1", "m"]}], ",", 
          RowBox[{"2", "+", 
           FractionBox["2", "m"], "+", "r", "+", 
           FractionBox["r", "m"], "-", "s"}], ",", 
          RowBox[{"2", "+", 
           FractionBox["2", "m"], "-", "r", "-", 
           FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["5", "2"], "+", 
           FractionBox["2", "m"]}], ",", 
          RowBox[{"3", "+", 
           FractionBox["3", "m"]}]}], "}"}], ",", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903156010828768*^9, 3.903156015667941*^9}, {3.903173077231544*^9, 
   3.903173085381915*^9}, {3.9034053335317917`*^9, 3.903405344985828*^9}, {
   3.903406738777854*^9, 3.9034067434947042`*^9}, {3.903406983907094*^9, 
   3.9034069846326103`*^9}, {3.910683230836429*^9, 
   3.9106832311534*^9}},ExpressionUUID->"1077b276-26eb-4f35-affa-\
f6dff670febb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE coefficients", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903143881258979*^9, 
  3.903143882679496*^9}, {3.903144524888336*^9, 
  3.9031445265032377`*^9}},ExpressionUUID->"6e5c4732-2503-418c-a581-\
f134207a6ac0"],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "0af15156-86d0-4e4a-805b-a1e8801ebe4f"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    SubscriptBox["C", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", ",", "3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", ",", "5"}], ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "89112536-d5b9-4715-b78e-5f945c9ab8e8"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"    ", 
    SubscriptBox["C", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "aa508142-6f49-4e32-8c52-2d330b498fb0"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"    ", 
    SubscriptBox["C", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"5", ",", "1"}], ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "7ed0acc2-d97f-4a5f-9e1a-9f8f51a06ba9"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903408885891224*^9, 3.9034088942449913`*^9}, {
  3.903409226792533*^9, 3.903409236677783*^9}, {3.903409908423358*^9, 
  3.903409919465231*^9}},ExpressionUUID->"4410e9a9-01a9-47e8-864f-\
28b569e8992e"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"31fdcda5-6c68-4941-a9ef-4567e7152bd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".15"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C131313", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["2", 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           FractionBox["4", 
            RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            RowBox[{"1", "+", "m"}]]}], "]"}], " "}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["4", 
            RowBox[{"1", "+", "m"}]]}], "]"}], 
         RowBox[{"Gamma", "[", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], "]"}]}]]}], " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox["m", 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["3", 
             RowBox[{"1", "+", "m"}]]}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox["1", 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            FractionBox["3", 
             RowBox[{"1", "+", "m"}]]}], "]"}]}]]}]]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"C131315", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " "}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "m"}]}]], 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "m"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", "-", "m"}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "m"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "m"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"3", " ", "m"}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "m"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}]}]]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903409116214428*^9, 3.903409122897559*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"f6423f90-dbca-4ebc-a850-ad885619ba1c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".54"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C313131", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "+", 
          FractionBox["4", "m"]}]], " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         SuperscriptBox["m", "2"]], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          FractionBox["2", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", "+", "m"}], 
           RowBox[{"2", " ", "m"}]]}], "]"}], " "}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          FractionBox["1", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", "+", "m"}], 
           RowBox[{"2", " ", "m"}]]}], "]"}]}]], 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["1", "m"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", "+", "m"}], "m"]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           FractionBox["3", "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], "m"], "]"}]}]]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C313151", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["1", "m"], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", "+", "m"}], "m"]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             FractionBox["3", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox["1", "m"]}], "]"}], 
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "m"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "m"}]}], ")"}]}], ")"}]}], ")"}]}], 
      SqrtBox[
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            FractionBox["5", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}], "m"], "]"}]}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           FractionBox["5", "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "m"], "]"}]}]]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903170985538616*^9, 3.903170988532001*^9}, {
  3.903408902825474*^9, 3.9034089031916533`*^9}, {3.903409114332052*^9, 
  3.903409145913025*^9}, {3.91068318733289*^9, 
  3.9106831877075768`*^9}},ExpressionUUID->"7f399d44-e7ab-43c8-8527-\
baec11916f2c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk-boundary OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "0dda0a6a-ceb8-4897-9acc-588952e399f3"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["B", 
        RowBox[{"(", 
         RowBox[{"1", ",", "3"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"1", ",", "3"}], ")"}]], ")"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"27a4a71d-a4de-47f2-93a2-f878247d5aba"],
 ",    ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"1", ",", "3"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "5"}], ")"}]], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"861e901e-ce5c-4128-b5e1-7efce7307065"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    SuperscriptBox[
     SubscriptBox["B", 
      RowBox[{"(", 
       RowBox[{"1", ",", "5"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}]]}], TraditionalForm]],ExpressionUUID->
  "cfe6f25c-bf1c-4622-9aff-8dc6fb5c12d8"],
 ",    ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["C", "^"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "8e4c4b17-d949-4181-8693-d2988156898d"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "cd8340ec-4728-4e2b-b831-a73e9e0ccd56"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144213627159*^9}, {3.903144888191051*^9, 3.903144960384103*^9}, 
   3.903165206191012*^9, {3.903409239412812*^9, 3.903409248935996*^9}, {
   3.9034099232895823`*^9, 
   3.903409929208097*^9}},ExpressionUUID->"68ed82ea-f931-4690-a298-\
0ba2ff47dbf6"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"e2b55b23-35ae-477f-ab60-46c09ac38714"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".28"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B1311", "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SqrtBox[
           FractionBox["1", 
            RowBox[{"m", "+", 
             SuperscriptBox["m", "2"]}]]], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "m"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"m", " ", "\[Pi]"}], 
            RowBox[{"1", "+", "m"}]], "]"}]}]]}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B1511", "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"Csc", "[", 
         FractionBox[
          RowBox[{"a2", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        SqrtBox[
         RowBox[{
          SqrtBox[
           FractionBox["1", 
            RowBox[{"m", "+", 
             SuperscriptBox["m", "2"]}]]], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "m"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"m", " ", "\[Pi]"}], 
            RowBox[{"1", "+", "m"}]], "]"}]}]], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"5", " ", "a2", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"5", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9031443339529953`*^9, 3.90314435607371*^9}, {
  3.9031444065488358`*^9, 3.9031444083578587`*^9}, {3.9031444631228647`*^9, 
  3.903144463819619*^9}, {3.903409279838519*^9, 3.903409293121492*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f4dc2734-6792-4a6c-a08d-ab8b9101dadd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".30"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B1313squared", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["2", 
             RowBox[{"1", "+", "m"}]]}]], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "-", 
             RowBox[{"3", " ", "m"}]}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "-", "m"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "m"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["2", 
               FractionBox[
                RowBox[{"4", " ", "m"}], 
                RowBox[{"1", "+", "m"}]]]}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "-", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox["m", 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", " ", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "m"}]}], 
                RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "m"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "m"}], ")"}]}]], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["2", 
              FractionBox["4", 
               RowBox[{"1", "+", "m"}]]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], "2"], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "-", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "-", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", " ", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"3", "+", "m"}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Pi]", "m"], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"m", " ", "\[Pi]"}], 
               RowBox[{"1", "+", "m"}]], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["2", 
              FractionBox["4", 
               RowBox[{"1", "+", "m"}]]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], "2"], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "-", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"3", "+", "m"}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "m"}]}], 
                RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Pi]", "m"], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"m", " ", "\[Pi]"}], 
               RowBox[{"1", "+", "m"}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 FractionBox["2", 
                  RowBox[{"1", "+", "m"}]], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "m"}], 
                  RowBox[{"1", "+", "m"}]]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                    RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox["1", 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "m"}]}], 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m"}], 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox["m", 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "m"}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"4", " ", "m"}]}], 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}], "2"], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Gamma", "[", 
                    FractionBox["m", 
                    RowBox[{"1", "+", "m"}]], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", 
                    FractionBox[
                    RowBox[{"3", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", 
                    FractionBox[
                    RowBox[{"2", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]]}], "]"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{"2", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", 
                    FractionBox["m", 
                    RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox[
                    RowBox[{"3", " ", "m"}], 
                    RowBox[{"1", "+", "m"}]]}], "]"}]}], ")"}]}], ")"}]}], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"4", " ", "m"}], 
                  RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
               SqrtBox[
                RowBox[{
                 SqrtBox[
                  FractionBox["1", 
                   RowBox[{"m", "+", 
                    SuperscriptBox["m", "2"]}]]], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox["\[Pi]", "m"], "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", 
                 FractionBox[
                  RowBox[{"4", " ", "m"}], 
                  RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", 
                 FractionBox["m", 
                  RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   FractionBox["1", 
                    RowBox[{"m", "+", 
                    SuperscriptBox["m", "2"]}]]]}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], 
                 " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "m"}]}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "-", "m"}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "-", "m"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "m"}]}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "m"}]}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "m"}]}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{"1", "-", "m"}], 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "m"}]}]], "]"}]}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "m"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"3", "-", 
                RowBox[{"3", " ", "m"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "m"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "m"}], ")"}]}]], "]"}]}]}], ")"}]}], 
         ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B1315squared", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            RowBox[{"1", "+", "m"}]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "m"}], 
           RowBox[{"1", "+", "m"}]]}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "m"}]}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["2", 
            FractionBox[
             RowBox[{"4", " ", "m"}], 
             RowBox[{"1", "+", "m"}]]], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "m"}]}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "-", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["m", 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", " ", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "-", "m"}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "m"}]}], 
              RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "m"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}]}]], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["2", 
            FractionBox["4", 
             RowBox[{"1", "+", "m"}]]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
           RowBox[{"Csc", "[", 
            FractionBox[
             RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "m"}]}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "-", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "-", "m"}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "+", "m"}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "m"}]}], 
              RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "m"}]}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "m"], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["2", 
            FractionBox["4", 
             RowBox[{"1", "+", "m"}]]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
           RowBox[{"Csc", "[", 
            FractionBox[
             RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "-", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "-", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", " ", "m"}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "-", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "+", "m"}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "m"}]}], 
             RowBox[{"1", "+", "m"}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "m"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}]}]], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "m"], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["2", 
                RowBox[{"1", "+", "m"}]], "+", 
               FractionBox[
                RowBox[{"2", " ", "m"}], 
                RowBox[{"1", "+", "m"}]]}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
                  RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox["1", 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox["m", 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"3", "-", 
                RowBox[{"3", " ", "m"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "m"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", "m"}]}], 
               RowBox[{"1", "+", "m"}]], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "m"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "m"}], ")"}]}]], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "m"}], 
                 RowBox[{"1", "+", "m"}]]}], "]"}], "2"], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"Gamma", "[", 
                 FractionBox["m", 
                  RowBox[{"1", "+", "m"}]], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "m"}], 
                  RowBox[{"1", "+", "m"}]], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", "-", 
                  FractionBox[
                   RowBox[{"3", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", "-", 
                  FractionBox[
                   RowBox[{"2", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}]}], 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox["m", 
                   RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"2", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"3", " ", "m"}], 
                   RowBox[{"1", "+", "m"}]]}], "]"}]}]]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"4", " ", "m"}], 
                RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               SqrtBox[
                FractionBox["1", 
                 RowBox[{"m", "+", 
                  SuperscriptBox["m", "2"]}]]], " ", 
               RowBox[{"Sin", "[", 
                FractionBox["\[Pi]", "m"], "]"}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", 
               FractionBox[
                RowBox[{"4", " ", "m"}], 
                RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               FractionBox["m", 
                RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 FractionBox["1", 
                  RowBox[{"m", "+", 
                   SuperscriptBox["m", "2"]}]]]}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "m"}]}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "-", "m"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", " ", "m"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", " ", "m"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "m"}]}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", "m"}]}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "-", "m"}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "-", 
              RowBox[{"3", " ", "m"}]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "m"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}]}]], "]"}]}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "m"}]}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9030811829595118`*^9, 3.903081201158991*^9}, {
   3.903081237849683*^9, 3.903081238077372*^9}, {3.903082066079314*^9, 
   3.903082066668087*^9}, 3.903082420690345*^9, {3.903144434566535*^9, 
   3.9031444781099167`*^9}, {3.903144866944509*^9, 3.903144867878882*^9}, {
   3.903409317870112*^9, 3.9034093288620663`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"bc296838-acef-4699-966e-177a3f228bb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".50"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Crsrs13timesB1313", "=", 
    RowBox[{
     RowBox[{"-", 
      FormBox[
       SuperscriptBox[
        SubscriptBox["B", 
         RowBox[{"(", 
          RowBox[{"1", ",", "3"}], ")"}]], 
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}]],
       TraditionalForm]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"1", "+", "m"}]]], "  ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", "-", "m"}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"3", "+", "m"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "m", "+", 
            RowBox[{"2", " ", "r"}], "+", 
            RowBox[{"2", " ", "m", " ", "r"}], "-", 
            RowBox[{"2", " ", "m", " ", "s"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "m", "-", 
            RowBox[{"2", " ", "r"}], "-", 
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            RowBox[{"2", " ", "m", " ", "s"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "-", "m"}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"3", "-", "m"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "m"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "r", "+", 
            RowBox[{"m", " ", "r"}], "-", 
            RowBox[{"m", " ", "s"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}], " ", "r"}], "+", 
            RowBox[{"m", " ", "s"}]}], 
           RowBox[{"1", "+", "m"}]], "]"}]}], ")"}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.90314483004642*^9, 3.903144879080682*^9}, {
  3.9034093352992477`*^9, 3.903409338143169*^9}, {3.903409709265251*^9, 
  3.9034097441782293`*^9}, {3.9034123844463053`*^9, 3.9034123903509903`*^9}, {
  3.910683159473159*^9, 
  3.9106831620554323`*^9}},ExpressionUUID->"af5721d6-60eb-4333-a538-\
ae81132d242c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".51"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Crsrs13timesB1313largem", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"Sign", "[", 
          RowBox[{"r", "-", "s"}], "]"}]}], ")"}]}], 
      RowBox[{
       SqrtBox["3"], "m"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "s"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SqrtBox["3"], 
       SuperscriptBox["m", "2"]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.903145272786995*^9, 3.9031453030372353`*^9}, {
  3.90340973885848*^9, 3.903409749149332*^9}, {3.910683163887385*^9, 
  3.910683164161147*^9}},ExpressionUUID->"037db4a6-f08e-4783-888a-\
481afff0bfac"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk-boundary OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "6ebe313f-3ee2-402b-9424-561331fdab48"],
 " , ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"3", ",", "1"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"98928195-e390-4eab-914f-12e978f02e13"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"3", ",", "1"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"5", ",", "1"}], ")"}]], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"02832a89-dca3-4e03-95b3-393be2e010cf"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"5", ",", "1"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "f160b36f-ad47-46d6-89b9-cdb172e62182"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["C", "^"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "e74f4955-6557-48d6-b31f-fc72fff2cf81"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"3", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "55f6c04a-ce5d-4efd-8616-17c3d6931012"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144213627159*^9}, {3.903144888191051*^9, 3.903144960384103*^9}, 
   3.903165206191012*^9, {3.9031711207139597`*^9, 3.903171144880575*^9}, {
   3.903409933807283*^9, 
   3.903409934483201*^9}},ExpressionUUID->"b818f220-b415-49d5-8b38-\
021325ed6d0d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"2bf0eabf-c690-4435-9c18-e096d635d1e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".62"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B3111", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]}],
         ")"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "m"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"m", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "m"}]], "]"}]}]]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]]]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B5111", "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"Csc", "[", 
         FractionBox[
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], " ", 
        
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            FractionBox["1", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}]}]]]}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"m", " ", "\[Pi]"}], 
            RowBox[{"1", "+", "m"}]], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]], 
        " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"5", " ", "a1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]]]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9031443339529953`*^9, 3.90314435607371*^9}, {
  3.9031444065488358`*^9, 3.9031444083578587`*^9}, {3.9031444631228647`*^9, 
  3.903144463819619*^9}, {3.9031711772493896`*^9, 3.90317118132108*^9}, {
  3.903411944184061*^9, 3.903411944522846*^9}, {3.903411985670268*^9, 
  3.903411993720224*^9}, {3.910683069942523*^9, 
  3.9106830704912977`*^9}},ExpressionUUID->"92f5ef93-4592-4c9d-89fc-\
c17d967d7a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".64"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B3131squared", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["2", "m"]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", 
            FractionBox["3", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}]}], 
             RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", "+", "m"}], 
             RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"4", "+", 
               FractionBox["8", "m"]}]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               FractionBox["1", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", 
               FractionBox["2", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               FractionBox["3", "m"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", 
                FractionBox["4", "m"]}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", "m"}], "m"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"4", " ", "a2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"2", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                  "]"}]}]}], ")"}], "2"], " ", 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], 
             " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["1", "m"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", 
                FractionBox["4", "m"]}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", 
               FractionBox["6", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", "+", "m"}], "m"]}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Pi]", "m"], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"4", " ", "a2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"2", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                  "]"}]}]}], ")"}], "2"], " ", 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], 
             " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["1", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", 
               FractionBox["2", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", 
               FractionBox["4", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", 
               FractionBox["6", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", "m"}], "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", "+", "m"}], "m"]}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Pi]", "m"], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"2", " ", "a2"}]], " ", 
               SuperscriptBox["2", 
                RowBox[{"2", "+", 
                 FractionBox["4", "m"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                   "]"}]}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 FractionBox["1", "m"]}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", "+", 
                  FractionBox["2", "m"]}], "]"}], "2"], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", 
                 FractionBox["6", "m"]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", 
                 FractionBox["1", "m"]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"1", "+", "m"}], "m"], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], "2"], 
               " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   FractionBox[
                    RowBox[{"1", "+", "m"}], "m"], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "-", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{"1", "+", "m"}], "m"]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}]]], " ", 
               
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
               SqrtBox[
                RowBox[{
                 SqrtBox[
                  FractionBox["1", 
                   RowBox[{"m", "+", 
                    SuperscriptBox["m", "2"]}]]], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox["\[Pi]", "m"], "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], "2"], " ", 
               
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"1", "+", "m"}], "m"]}], "]"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   FractionBox["1", 
                    RowBox[{"m", "+", 
                    SuperscriptBox["m", "2"]}]]]}], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"m", " ", "\[Pi]"}], 
                   RowBox[{"1", "+", "m"}]], "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                  "]"}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            FractionBox["1", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["2", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            FractionBox["4", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            FractionBox["6", "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", "+", "m"}], "m"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", 
                FractionBox["3", "m"]}], "]"}]}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}]}], 
                RowBox[{"2", " ", "m"}]]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", 
               FractionBox["1", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", "m"}], 
                RowBox[{"2", " ", "m"}]]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", "+", "m"}], 
             RowBox[{"2", " ", "m"}]]}], "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B3151squared", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          FractionBox["6", "m"]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", 
          FractionBox["5", "m"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "+", 
             FractionBox["8", "m"]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             FractionBox["1", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             FractionBox["1", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             FractionBox["2", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             FractionBox["3", "m"]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", 
              FractionBox["4", "m"]}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", "m"}], "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", "m"}], 
              RowBox[{"2", " ", "m"}]]}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"4", " ", "a2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                "]"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Csc", "[", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", 
             FractionBox["1", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             FractionBox["2", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             FractionBox["3", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", 
             FractionBox["4", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             FractionBox["6", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}]}], 
              RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", "m"}], "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", "+", "m"}], "m"]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "m"], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"4", " ", "a2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                "]"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Csc", "[", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", 
             FractionBox["1", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             FractionBox["1", "m"]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", 
              FractionBox["4", "m"]}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             FractionBox["6", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", "m"}], 
              RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", "+", "m"}], "m"]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "m"], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", " ", "a2"}]], " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "+", 
               FractionBox["4", "m"]}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "a1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", 
               FractionBox["1", "m"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", 
                FractionBox["2", "m"]}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               FractionBox["3", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", 
               FractionBox["6", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox["1", "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "+", "m"}], "m"], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}]}], 
                RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "+", "m"}], "m"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], "2"], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"Gamma", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "m"}], "m"], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", "-", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", "-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}], 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"1", "+", "m"}], "m"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}]]], " ", 
             
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               SqrtBox[
                FractionBox["1", 
                 RowBox[{"m", "+", 
                  SuperscriptBox["m", "2"]}]]], " ", 
               RowBox[{"Sin", "[", 
                FractionBox["\[Pi]", "m"], "]"}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"1", "+", "m"}], "m"]}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 FractionBox["1", 
                  RowBox[{"m", "+", 
                   SuperscriptBox["m", "2"]}]]]}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"m", " ", "\[Pi]"}], 
                 RowBox[{"1", "+", "m"}]], "]"}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], 
                "]"}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["2", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          FractionBox["2", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          FractionBox["3", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          FractionBox["4", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", 
          FractionBox["6", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", "+", "m"}], "m"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["5", "2"], "+", 
              FractionBox["3", "m"]}], "]"}]}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}]}], 
              RowBox[{"2", " ", "m"}]]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             FractionBox["1", "m"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", "m"}], 
              RowBox[{"2", " ", "m"}]]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", "+", "m"}], "m"], "]"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9030811829595118`*^9, 3.903081201158991*^9}, {
   3.903081237849683*^9, 3.903081238077372*^9}, {3.903082066079314*^9, 
   3.903082066668087*^9}, 3.903082420690345*^9, {3.903144434566535*^9, 
   3.9031444781099167`*^9}, {3.903144866944509*^9, 3.903144867878882*^9}, {
   3.903171182902012*^9, 3.9031711882164803`*^9}, 3.903171613328727*^9, {
   3.903412072139496*^9, 3.903412082729426*^9}, {3.9106830813674173`*^9, 
   3.910683081684025*^9}},ExpressionUUID->"ccc17ffd-e3b1-4f2a-9304-\
7f37b5697b98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".75"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Crsrs31timesB3131", "=", 
     RowBox[{
      RowBox[{"-", 
       FormBox[
        SuperscriptBox[
         SubscriptBox["B", 
          RowBox[{"(", 
           RowBox[{"3", ",", "1"}], ")"}]], 
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}]],
        TraditionalForm]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          FractionBox["6", "m"]}]], "  ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["1", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", "+", "m"}], 
           RowBox[{"2", " ", "m"}]]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", "+", "m"}], "m"]}], "]"}], " ", 
        RowBox[{"Sec", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            FractionBox["r", "m"], "-", "s"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          FractionBox["1", "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", "r", "+", 
             RowBox[{"m", " ", "r"}]}], "m"]}], "+", "s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "r", "+", 
           RowBox[{"m", " ", "r"}], "-", 
           RowBox[{"m", " ", "s"}]}], "m"], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".76"}], ")"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.90314483004642*^9, 3.903144879080682*^9}, {
   3.9031717274962673`*^9, 3.9031717349550056`*^9}, {3.90317316869703*^9, 
   3.903173179981928*^9}, {3.903412331629307*^9, 3.903412339892872*^9}, 
   3.90341237296489*^9, {3.9034124282036963`*^9, 3.903412452741682*^9}, {
   3.91068311149506*^9, 
   3.9106831142543163`*^9}},ExpressionUUID->"47627451-26a0-4ad6-9747-\
3318c748e78a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Crsrs31timesB3131largem", "=", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"Sign", "[", 
        RowBox[{"r", "-", "s"}], "]"}]}], ")"}]}], 
    RowBox[{
     SqrtBox["3"], " ", "m"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.903145272786995*^9, 3.9031453030372353`*^9}, {
   3.903171729517693*^9, 3.9031717395742607`*^9}, 
   3.903173253382132*^9},ExpressionUUID->"6dd3c134-def2-43d7-b795-\
1425816cc086"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Anomalous dimensions under ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "b9118643-0a3d-4199-a639-782552e3e07d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{"(", 
     RowBox[{"3", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "26ec19f2-5f9b-4795-89eb-e3dbe4d8d952"]
}], "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903145452946504*^9, 
  3.903145461338101*^9}, {3.903408120104125*^9, 
  3.9034081267889643`*^9}},ExpressionUUID->"1f24df9c-e691-4558-adbd-\
bc92eb6c9c0a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Under ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", 
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]]}], TraditionalForm]],ExpressionUUID->
  "49babe55-4588-4a77-86c5-ba3ec9f49ca4"],
 " deformation, section 4.2"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.9034079246009407`*^9, 3.903407932679969*^9}, {
  3.9034079654610653`*^9, 3.903407967147883*^9}, {3.9034080189673147`*^9, 
  3.903408019674693*^9}},ExpressionUUID->"de510e89-0407-48dd-8afc-\
ff5e1db289b2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}], " ", "--"}], " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", "4.19", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9031547543408747`*^9, 3.903154760367394*^9}, {
  3.903154809562028*^9, 3.903154813013303*^9}, {3.903407992434963*^9, 
  3.90340799604421*^9}},ExpressionUUID->"eda78d36-62b3-465b-954e-\
e54ce6ce3763"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["B", 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], 
   RowBox[{"(", 
    RowBox[{"1", ",", "1"}], ")"}]], " ", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["4", 
       RowBox[{"1", "+", "m"}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "m"}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r", "+", 
      RowBox[{"m", " ", "r"}], "-", 
      RowBox[{"m", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "r", "+", 
      RowBox[{"m", " ", "r"}], "-", 
      RowBox[{"m", " ", "s"}]}], ")"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["2", 
         RowBox[{"1", "+", "m"}]], ",", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox["m", 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox["r", 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox[
          RowBox[{"m", " ", "r"}], 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox["m", 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox["r", 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox[
          RowBox[{"m", " ", "r"}], 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox["3", 
         RowBox[{"1", "+", "m"}]], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{
  3.9031548199880238`*^9, {3.9034082138819323`*^9, 3.9034082198449697`*^9}, {
   3.903408259476081*^9, 
   3.9034082668606453`*^9}},ExpressionUUID->"197bc2e8-87e4-4122-992d-\
a8dbf39b58bb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}], " ", "--"}], " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", "4.24", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903154776567663*^9, 3.903154777226115*^9}, {
  3.903407998925891*^9, 
  3.9034080138028193`*^9}},ExpressionUUID->"51f11db0-867b-475e-80bb-\
c64ef6b92c45"],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["C", "^"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", ",", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"r", ",", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]}]], 
  SuperscriptBox[
   SubscriptBox["B", 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], 
   RowBox[{"(", 
    RowBox[{"1", ",", "3"}], ")"}]], 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", 
       RowBox[{"1", "+", "m"}]]}]], " ", 
    SqrtBox["\[Pi]"], "  ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "r", "-", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", "r", "+", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["2", 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox["1", 
      RowBox[{"1", "+", "m"}]]}], "]"}]]}]], "Input",
 CellChangeTimes->{
  3.903154831594763*^9, {3.9034082230468283`*^9, 
   3.9034082420623293`*^9}},ExpressionUUID->"c6db59fe-956c-4f09-9478-\
d29478846227"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "5"}], ")"}], " ", "--"}], " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", "4.27", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903154787635097*^9, 3.903154788281137*^9}, {
  3.903408000412321*^9, 
  3.903408011146234*^9}},ExpressionUUID->"cbb9ed13-4daa-42a3-88d0-\
8a1d6fbf7601"],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["C", "^"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", ",", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"r", ",", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", ",", "5"}], ")"}]}]], 
  SuperscriptBox[
   SubscriptBox["B", 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], 
   RowBox[{"(", 
    RowBox[{"1", ",", "5"}], ")"}]], 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     FractionBox["m", 
      RowBox[{"1", "+", "m"}]]], " ", 
    SqrtBox["\[Pi]"], "  ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      FractionBox["3", 
       RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["m", 
         RowBox[{"1", "+", "m"}]], ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["3", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "m"}], 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox["r", 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox[
          RowBox[{"m", " ", "r"}], 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "m"}], 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox["r", 
          RowBox[{"1", "+", "m"}]], "-", 
         FractionBox[
          RowBox[{"m", " ", "r"}], 
          RowBox[{"1", "+", "m"}]], "+", 
         FractionBox[
          RowBox[{"m", " ", "s"}], 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "m"}], 
         RowBox[{"1", "+", "m"}]], ",", 
        RowBox[{"2", "-", 
         FractionBox["3", 
          RowBox[{"1", "+", "m"}]]}], ",", 
        RowBox[{
         FractionBox["5", "2"], "-", 
         FractionBox["2", 
          RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "-", 
     FractionBox["3", 
      RowBox[{"1", "+", "m"}]]}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.9031548336033382`*^9, 3.90315483734527*^9}, {
  3.903408245463606*^9, 
  3.903408256277623*^9}},ExpressionUUID->"426c9755-ac21-4f58-a643-\
3a6cb5e2cde0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Under ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", 
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]]}], TraditionalForm]],ExpressionUUID->
  "c58cf8fe-8ec2-450a-83af-d80462fa590f"],
 " deformation, section 4.4"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.9034079246009407`*^9, 3.903407932679969*^9}, {
  3.9034079654610653`*^9, 3.903407967147883*^9}, {3.9034080189673147`*^9, 
  3.9034080292713013`*^9}, {3.903408073903987*^9, 
  3.9034080743408613`*^9}},ExpressionUUID->"55fd8fa8-6960-4228-bd2b-\
3966054e4d55"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}], " ", "--"}], " ", "eq", " ", 
   RowBox[{"(", "4.89", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9031547543408747`*^9, 3.903154760367394*^9}, {
  3.903154809562028*^9, 3.903154813013303*^9}, {3.903408086474828*^9, 
  3.90340809032677*^9}},ExpressionUUID->"14d495ef-dd46-4300-993c-\
5a15f949bcc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", " ", 
   FormBox[
    SuperscriptBox[
     SubscriptBox["B", 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}]],
    TraditionalForm]}], " ", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", "+", "m"}], "m"]}]], "  ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r", "+", 
      RowBox[{"m", " ", "r"}], "-", 
      RowBox[{"m", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "r", "+", 
      RowBox[{"m", " ", "r"}], "-", 
      RowBox[{"m", " ", "s"}]}], ")"}], "  ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["2", "m"]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["1", "m"], "+", "r", "+", 
         FractionBox["r", "m"], "-", "s"}], ",", 
        RowBox[{"1", "-", 
         FractionBox["1", "m"], "-", "r", "-", 
         FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["1", "m"]}], ",", 
        RowBox[{"-", 
         FractionBox["3", "m"]}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{
  3.9031548199880238`*^9, {3.903160490544845*^9, 3.903160491792038*^9}, {
   3.903160558976391*^9, 3.903160588303581*^9}, {3.903160644922935*^9, 
   3.903160650772451*^9}},ExpressionUUID->"b51f0428-aed8-4067-98a4-\
09bf4ef85e29"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", ",", "1"}], ")"}], " ", "--"}], " ", "eq", " ", 
   RowBox[{"(", "4.89", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903154776567663*^9, 3.903154777226115*^9}, {
  3.903160476217692*^9, 3.9031604773796663`*^9}, {3.9034080946481524`*^9, 
  3.903408096082118*^9}},ExpressionUUID->"1fe420d7-56eb-4f26-b280-\
6c6f0643bed3"],

Cell[BoxData[
 RowBox[{
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["C", "^"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]}]], 
    SuperscriptBox[
     SubscriptBox["B", 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]]}],
   TraditionalForm], " ", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", "+", "m"}], "m"]}]], " ", 
    SqrtBox["\[Pi]"], "   ", 
    RowBox[{"Gamma", "[", 
     FractionBox["1", "m"], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["1", "m"]}], ",", 
        FractionBox["1", "m"], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "r", "+", 
         FractionBox["r", "m"], "-", "s"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", "r", "-", 
         FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["2", "m"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", "m"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["1", "m"]}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox["1", "m"]}], "]"}]]}]], "Input",
 CellChangeTimes->{
  3.903154831594763*^9, {3.903160483981532*^9, 3.9031604893933268`*^9}, {
   3.903160580045244*^9, 
   3.903160609373803*^9}},ExpressionUUID->"e23ddcc2-c45f-4ecf-ab7f-\
f8c204b9fd35"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", ",", "1"}], ")"}], " ", "--"}], " ", "eq", " ", 
   RowBox[{"(", "4.89", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903154787635097*^9, 3.903154788281137*^9}, {
  3.903160478635503*^9, 3.903160479883622*^9}, {3.9034080975881767`*^9, 
  3.903408097838469*^9}},ExpressionUUID->"6e62d89b-8cbc-42fa-8d8f-\
d0bbaacb40e4"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   FormBox[
    RowBox[{
     SubscriptBox[
      OverscriptBox["C", "^"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", ",", "s"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r", ",", "s"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"5", ",", "1"}], ")"}]}]], 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"3", ",", "1"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"5", ",", "1"}], ")"}]]}],
    TraditionalForm], 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "+", 
       FractionBox["2", "m"]}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["3", "m"]}], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", 
          FractionBox["1", "m"]}], ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          FractionBox["3", "m"]}], ",", 
         RowBox[{"2", "+", 
          FractionBox["2", "m"], "+", "r", "+", 
          FractionBox["r", "m"], "-", "s"}], ",", 
         RowBox[{"2", "+", 
          FractionBox["2", "m"], "-", "r", "-", 
          FractionBox["r", "m"], "+", "s"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["5", "2"], "+", 
          FractionBox["2", "m"]}], ",", 
         RowBox[{"2", "+", 
          FractionBox["3", "m"]}], ",", 
         RowBox[{"3", "+", 
          FractionBox["3", "m"]}]}], "}"}], ",", "1"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["3", "m"]}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.9031548336033382`*^9, 3.90315483734527*^9}, {
  3.903160492975079*^9, 3.903160498616378*^9}, {3.90316057176607*^9, 
  3.903160577390627*^9}},ExpressionUUID->"83a9f4e8-df1f-41ba-8fec-\
eb2c64aeeb9b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some correlators in appendix A.3", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903145452946504*^9, 
  3.9031454667417307`*^9}, {3.9031650966319*^9, 3.903165098024761*^9}, {
  3.903169640874826*^9, 
  3.903169684267212*^9}},ExpressionUUID->"b008cdbb-4916-4f85-99ed-\
2fa9e2770627"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{"D", "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{"D", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"\[Phi]", "(", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"i", " ", "y"}]}], ",", 
       RowBox[{"x", "-", " ", 
        RowBox[{"i", " ", "y"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"91cc06f2-bcf5-4ce3-9d05-62ec9104f113"],
 "> -- subsection A.3.5"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 
  3.9034130604469643`*^9}},ExpressionUUID->"de284f66-6cbe-4e20-a0b8-\
b0d769f72ad8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".77"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TobeExpanded", "=", 
    RowBox[{"A\[Phi]", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["c", "2"], "-", 
       RowBox[{"\[CapitalDelta]\[Phi]", " ", "\[Eta]2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"\[CapitalDelta]\[Phi]", " ", "\[Eta]2"}], "4"]}], 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bulk", "-", "bd", "-", 
    RowBox[{"bd", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".12"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1Ddef", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "z"}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "a", ")"}]}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "a"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"blocks", " ", "decomposition"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"A", ".78"}], ")"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "2"]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SqrtBox["\[Pi]"], " ", "\[CapitalDelta]\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], "+", "4"}], ")"}], 
      RowBox[{"Gamma", "[", "n", "]"}]}]}], 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "n"}], 
      "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["A\[Phi]", "2"], "c", "   ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"A\[Phi]", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
         RowBox[{"G1Ddef", "[", 
          RowBox[{"a", ",", 
           RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "2", ",", 
          RowBox[{"2", "order"}], ",", "2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"(", "TobeExpanded", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]2", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"G1Ddef", ",", "TobeExpanded", ",", "order"}], "]"}]}], "Input",
 CellChangeTimes->{{3.830238931717659*^9, 3.830238943572294*^9}, 
   3.830239412300446*^9, {3.830240435437451*^9, 3.8302404410754538`*^9}, {
   3.830253320786385*^9, 3.8302533325752153`*^9}, {3.830253421247835*^9, 
   3.830253553270975*^9}, 3.830255388521327*^9, {3.830338889929421*^9, 
   3.830338892207781*^9}, {3.830338927072337*^9, 3.830339113366583*^9}, {
   3.830339186461669*^9, 3.830339209963704*^9}, {3.830339321211137*^9, 
   3.8303393674805307`*^9}, {3.8303394544088173`*^9, 3.8303395036986847`*^9}, 
   3.830339810925778*^9, {3.8303404354509583`*^9, 3.830340468980199*^9}, 
   3.830340528825934*^9, {3.8303415171991997`*^9, 3.830341518580564*^9}, 
   3.83034155599542*^9, 3.830392174964958*^9, {3.830392748789733*^9, 
   3.830392752704228*^9}, {3.830392862147458*^9, 3.8303928624623213`*^9}, {
   3.8313494343194036`*^9, 3.831349434792028*^9}, {3.831349775063037*^9, 
   3.8313497756846237`*^9}, {3.831350945963162*^9, 3.831350946433785*^9}, {
   3.831453102673267*^9, 3.8314531034486628`*^9}, {3.885004858357854*^9, 
   3.885004877406526*^9}, {3.903166282131043*^9, 3.9031663040190268`*^9}, {
   3.903166760510684*^9, 3.90316688434177*^9}, {3.9031670494410686`*^9, 
   3.903167050943055*^9}, {3.903167083494625*^9, 3.9031672229938307`*^9}, {
   3.903167721143499*^9, 3.903167763853374*^9}, 3.903168295380803*^9, {
   3.903168331701103*^9, 3.903168365747854*^9}, {3.90316852432647*^9, 
   3.9031685312183867`*^9}, {3.903169626422748*^9, 3.903169626636484*^9}, {
   3.903413000852665*^9, 3.903413189110785*^9}, {3.90341322624187*^9, 
   3.9034132382972183`*^9}, {3.903413286180422*^9, 3.90341329386919*^9}, 
   3.90341361295866*^9, 
   3.903416620037155*^9},ExpressionUUID->"96438208-2c66-4fa2-b591-\
3cabcb10ec07"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8302389376793633`*^9, 3.83023894428893*^9}, 
   3.830239043071104*^9, 3.830239413164157*^9, 3.830239474308964*^9, {
   3.830240436695779*^9, 3.8302404426006927`*^9}, 3.8302532449957657`*^9, {
   3.830253321871447*^9, 3.830253333328614*^9}, {3.830253411347917*^9, 
   3.830253421720305*^9}, {3.830253456471662*^9, 3.830253554021578*^9}, 
   3.830255390409905*^9, 3.8302606950970287`*^9, 3.83026703852561*^9, 
   3.830334524225202*^9, 3.830339211830214*^9, {3.830339333944954*^9, 
   3.830339368238982*^9}, {3.8303394562592087`*^9, 3.830339504043507*^9}, {
   3.830339802630371*^9, 3.8303398115767097`*^9}, {3.830340436443142*^9, 
   3.8303404842471447`*^9}, {3.830340514896472*^9, 3.8303405292797318`*^9}, 
   3.830340571293811*^9, 3.8303415632418423`*^9, 3.830392177046485*^9, {
   3.83039274950023*^9, 3.830392753339813*^9}, {3.8303928591680613`*^9, 
   3.830392863341875*^9}, 3.830424174195489*^9, 3.83134937507442*^9, {
   3.831349421169347*^9, 3.831349435563075*^9}, 3.8313497759793673`*^9, 
   3.831350949239743*^9, {3.831453104486253*^9, 3.831453117093555*^9}, {
   3.885004859948326*^9, 3.885004878091915*^9}, {3.903166791817956*^9, 
   3.903166819509315*^9}, {3.903166849518621*^9, 3.903166885590342*^9}, 
   3.903167051502821*^9, 3.903167111014721*^9, {3.903167155614914*^9, 
   3.903167181029262*^9}, {3.903167214420665*^9, 3.90316722340204*^9}, {
   3.903167729225423*^9, 3.903167764148162*^9}, {3.9031683543393373`*^9, 
   3.903168366072795*^9}, 3.903168531628458*^9, 3.9031696268936768`*^9, {
   3.90341319023458*^9, 3.903413193753343*^9}, {3.9034132406332073`*^9, 
   3.903413302257613*^9}, 3.903413615417618*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"bd0d7bd5-441f-4316-b14b-89037bb17b76"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "2"], "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{
      SuperscriptBox["D", "2"], "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"\[Phi]", "(", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"i", " ", "y"}]}], ",", 
       RowBox[{"x", "-", " ", 
        RowBox[{"i", " ", "y"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"ad231067-444e-494a-bdc2-51649587646c"],
 "> -- subsection A.3.6"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.903168396093849*^9, 3.903168401747796*^9}, {3.903169071382206*^9, 
  3.9031690719332933`*^9}, {3.903408846928453*^9, 3.903408850648781*^9}, {
  3.9034127670509644`*^9, 
  3.903412784020608*^9}},ExpressionUUID->"d117c265-7f3a-4180-bf54-\
6744d972d8ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".86"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TobeExpanded", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", "A\[Phi]", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "5"], " ", "A\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[CapitalDelta]\[Phi]", " ", 
      "\[Eta]2"}], "+", 
     RowBox[{
      FractionBox["1", "50"], " ", "A\[Phi]", " ", "\[CapitalDelta]\[Phi]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"84", "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"64", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[CapitalDelta]\[Phi]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Eta]2", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "25"], " ", "A\[Phi]", " ", "\[CapitalDelta]\[Phi]", 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Eta]2", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "400"], " ", "A\[Phi]", " ", 
      SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Eta]2", "4"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bulk", "-", "bd", "-", 
    RowBox[{"bd", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".12"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1Ddef", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "z"}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "a", ")"}]}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "a"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"blocks", " ", "decomposition"}], ",", " ", 
    RowBox[{
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".87"}], ")"}]}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"A", ".88"}], ")"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"50", " ", "c"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}],
         ")"}], " ", 
       SqrtBox["\[Pi]"], " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"Gamma", "[", "n", "]"}]}], 
      RowBox[{"25", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14760", "+", 
         RowBox[{"1800", " ", "c"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"678", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}],
         ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}]}], 
      RowBox[{"225", " ", "n", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"150", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}]}], 
      RowBox[{"45", " ", "n", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "4"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}]}], 
      RowBox[{"9", " ", "n", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "10"], " ", "A\[Phi]", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"A\[Phi]", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
         RowBox[{"G1Ddef", "[", 
          RowBox[{"a", ",", 
           RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "2", ",", 
          RowBox[{"2", "order"}], ",", "2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"(", "TobeExpanded", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]2", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"G1Ddef", ",", "TobeExpanded", ",", "order"}], "]"}]}], "Input",
 CellChangeTimes->{{3.903168466407185*^9, 3.903168487093773*^9}, {
   3.903169035091784*^9, 3.9031690696183567`*^9}, {3.903169613354529*^9, 
   3.903169617316085*^9}, {3.903412801506402*^9, 3.903412854728298*^9}, {
   3.9034129010349617`*^9, 3.903412981677693*^9}, {3.9034130807939157`*^9, 
   3.9034130913157883`*^9}, {3.9034136229242487`*^9, 3.9034136329813757`*^9}, 
   3.90341662476504*^9},ExpressionUUID->"f4ddcdf6-b704-4130-b81f-\
6839110d8a61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9031684918227177`*^9, 3.903169073570118*^9, {3.903169615286254*^9, 
   3.9031696176227627`*^9}, {3.903412919206753*^9, 3.903412945078693*^9}, 
   3.90341298213717*^9, 3.903413274885685*^9, 3.903413633548983*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"bcfff65c-e25d-47d3-a0b8-f513deecacfd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"TTb", "(", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"i", " ", "y"}]}], ",", 
       RowBox[{"x", "-", " ", 
        RowBox[{"i", " ", "y"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"1a6afc23-665a-4e17-a184-66b82e64c9f2"],
 "> -- subsection A.4"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903168725779615*^9, 3.903168746273424*^9}, {
  3.9034088257075157`*^9, 3.903408830780655*^9}, {3.903413309944201*^9, 
  3.903413326392558*^9}},ExpressionUUID->"c4dde2b4-ed31-4094-a922-\
6edc07c979a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".92"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TobeExpanded", "=", 
    RowBox[{
     FractionBox["c", "2"], "-", 
     RowBox[{"2", " ", "\[CapitalDelta]h", " ", "\[Eta]2"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]h", "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bulk", "-", "bd", "-", 
    RowBox[{"bd", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".12"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1Ddef", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "z"}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "a", ")"}]}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "a"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"decomposition", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".93"}], ")"}]}]}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".94"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "[", "n_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "2"]], " ", 
    SuperscriptBox["4", 
     RowBox[{"2", "-", "n"}]], " ", "\[CapitalDelta]h", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", "\[CapitalDelta]h"}]}], 
     ")"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["n", "2"]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      FractionBox["3", "2"], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["n", "2"]}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      FractionBox["3", "4"], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["n", "2"]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      FractionBox["5", "4"], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["n", "2"]}]}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["c", "2"], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2", ",", 
         RowBox[{"2", "order"}], ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", "TobeExpanded", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]2", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"G1Ddef", ",", "TobeExpanded", ",", "order"}], "]"}]}], "Input",
 CellChangeTimes->{{3.830238931717659*^9, 3.830238943572294*^9}, 
   3.830239412300446*^9, {3.830240435437451*^9, 3.8302404410754538`*^9}, {
   3.830253320786385*^9, 3.8302533325752153`*^9}, {3.830253421247835*^9, 
   3.830253553270975*^9}, 3.830255388521327*^9, {3.830338889929421*^9, 
   3.830338892207781*^9}, {3.830338927072337*^9, 3.830339113366583*^9}, {
   3.830339186461669*^9, 3.830339209963704*^9}, {3.830339321211137*^9, 
   3.8303393674805307`*^9}, {3.8303394544088173`*^9, 3.8303395036986847`*^9}, 
   3.830339810925778*^9, {3.8303404354509583`*^9, 3.830340468980199*^9}, 
   3.830340528825934*^9, {3.8303415171991997`*^9, 3.830341518580564*^9}, 
   3.83034155599542*^9, 3.830392174964958*^9, {3.830392748789733*^9, 
   3.830392752704228*^9}, {3.830392862147458*^9, 3.8303928624623213`*^9}, {
   3.8313494343194036`*^9, 3.831349434792028*^9}, {3.831349775063037*^9, 
   3.8313497756846237`*^9}, {3.831350945963162*^9, 3.831350946433785*^9}, {
   3.831453102673267*^9, 3.8314531034486628`*^9}, {3.885004858357854*^9, 
   3.885004877406526*^9}, {3.903166282131043*^9, 3.9031663040190268`*^9}, {
   3.903166760510684*^9, 3.90316688434177*^9}, {3.9031670494410686`*^9, 
   3.903167050943055*^9}, {3.903167083494625*^9, 3.9031672229938307`*^9}, {
   3.903168754954877*^9, 3.903168764977132*^9}, {3.903169635702393*^9, 
   3.903169635875736*^9}, {3.903413338051021*^9, 3.903413420045889*^9}, 
   3.9034135752707357`*^9, 
   3.903416629318314*^9},ExpressionUUID->"9728b296-0983-4c68-bb1f-\
7e74f325db3a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8302389376793633`*^9, 3.83023894428893*^9}, 
   3.830239043071104*^9, 3.830239413164157*^9, 3.830239474308964*^9, {
   3.830240436695779*^9, 3.8302404426006927`*^9}, 3.8302532449957657`*^9, {
   3.830253321871447*^9, 3.830253333328614*^9}, {3.830253411347917*^9, 
   3.830253421720305*^9}, {3.830253456471662*^9, 3.830253554021578*^9}, 
   3.830255390409905*^9, 3.8302606950970287`*^9, 3.83026703852561*^9, 
   3.830334524225202*^9, 3.830339211830214*^9, {3.830339333944954*^9, 
   3.830339368238982*^9}, {3.8303394562592087`*^9, 3.830339504043507*^9}, {
   3.830339802630371*^9, 3.8303398115767097`*^9}, {3.830340436443142*^9, 
   3.8303404842471447`*^9}, {3.830340514896472*^9, 3.8303405292797318`*^9}, 
   3.830340571293811*^9, 3.8303415632418423`*^9, 3.830392177046485*^9, {
   3.83039274950023*^9, 3.830392753339813*^9}, {3.8303928591680613`*^9, 
   3.830392863341875*^9}, 3.830424174195489*^9, 3.83134937507442*^9, {
   3.831349421169347*^9, 3.831349435563075*^9}, 3.8313497759793673`*^9, 
   3.831350949239743*^9, {3.831453104486253*^9, 3.831453117093555*^9}, {
   3.885004859948326*^9, 3.885004878091915*^9}, {3.903166791817956*^9, 
   3.903166819509315*^9}, {3.903166849518621*^9, 3.903166885590342*^9}, 
   3.903167051502821*^9, 3.903167111014721*^9, {3.903167155614914*^9, 
   3.903167181029262*^9}, {3.903167214420665*^9, 3.90316722340204*^9}, 
   3.903168765386611*^9, 3.903169636117609*^9, {3.903413412416967*^9, 
   3.903413428131689*^9}, {3.903413564140864*^9, 3.90341357711939*^9}, 
   3.9034136396139603`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"69474851-ab97-4a35-b8ea-ed2d8e654446"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{"D", "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{"D", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"TTb", "(", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"i", " ", "y"}]}], ",", 
       RowBox[{"x", "-", " ", 
        RowBox[{"i", " ", "y"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"7962bc2b-ce82-4d71-a0c0-5725dc067d75"],
 "> -- subsection A.4"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903168725779615*^9, 3.903168746273424*^9}, {
  3.903168794938204*^9, 3.903168798869076*^9}, {3.903168845318284*^9, 
  3.903168846523641*^9}, {3.9034088336092377`*^9, 3.903408839078844*^9}, {
  3.903413436031461*^9, 
  3.903413436250328*^9}},ExpressionUUID->"3c0c4bcc-6e5b-45e9-ad8f-\
507f20c65cbb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".95"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TobeExpanded", "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["c", "2"], "4"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"8", " ", "\[Eta]2"}], "c"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox["8", "c"]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]2", "3"]}], "+", 
       SuperscriptBox["\[Eta]2", "4"]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bulk", "-", "bd", "-", 
    RowBox[{"bd", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".12"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1Ddef", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "z"}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "a", ")"}]}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "a"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "20"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"decomposition", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".97"}], ")"}]}]}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".98"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "[", "n_", "]"}], ":=", 
  RowBox[{"2", "c", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "n"}]}]], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", "n", "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "n"}], "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "n"}]], " ", "c", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "n"}], "]"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["c", "2"], "4"], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2", ",", 
         RowBox[{"2", "order"}], ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", "TobeExpanded", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]2", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"G1Ddef", ",", "TobeExpanded", ",", "order"}], "]"}]}], "Input",
 CellChangeTimes->{{3.830238931717659*^9, 3.830238943572294*^9}, 
   3.830239412300446*^9, {3.830240435437451*^9, 3.8302404410754538`*^9}, {
   3.830253320786385*^9, 3.8302533325752153`*^9}, {3.830253421247835*^9, 
   3.830253553270975*^9}, 3.830255388521327*^9, {3.830338889929421*^9, 
   3.830338892207781*^9}, {3.830338927072337*^9, 3.830339113366583*^9}, {
   3.830339186461669*^9, 3.830339209963704*^9}, {3.830339321211137*^9, 
   3.8303393674805307`*^9}, {3.8303394544088173`*^9, 3.8303395036986847`*^9}, 
   3.830339810925778*^9, {3.8303404354509583`*^9, 3.830340468980199*^9}, 
   3.830340528825934*^9, {3.8303415171991997`*^9, 3.830341518580564*^9}, 
   3.83034155599542*^9, 3.830392174964958*^9, {3.830392748789733*^9, 
   3.830392752704228*^9}, {3.830392862147458*^9, 3.8303928624623213`*^9}, {
   3.8313494343194036`*^9, 3.831349434792028*^9}, {3.831349775063037*^9, 
   3.8313497756846237`*^9}, {3.831350945963162*^9, 3.831350946433785*^9}, {
   3.831453102673267*^9, 3.8314531034486628`*^9}, {3.885004858357854*^9, 
   3.885004877406526*^9}, {3.903166282131043*^9, 3.9031663040190268`*^9}, {
   3.903166760510684*^9, 3.90316688434177*^9}, {3.9031670494410686`*^9, 
   3.903167050943055*^9}, {3.903167083494625*^9, 3.9031672229938307`*^9}, {
   3.903167721143499*^9, 3.903167763853374*^9}, {3.9031688152959023`*^9, 
   3.903168822139648*^9}, {3.903169631310713*^9, 3.903169631505575*^9}, {
   3.903413446059081*^9, 3.903413481793099*^9}, {3.903413516096096*^9, 
   3.903413524085991*^9}, {3.903413646759317*^9, 3.903413655314137*^9}, 
   3.9034166386801558`*^9},
 CellLabel->
  "In[489]:=",ExpressionUUID->"2cc66382-f3ee-4f07-b552-065bd8fe25a4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8302389376793633`*^9, 3.83023894428893*^9}, 
   3.830239043071104*^9, 3.830239413164157*^9, 3.830239474308964*^9, {
   3.830240436695779*^9, 3.8302404426006927`*^9}, 3.8302532449957657`*^9, {
   3.830253321871447*^9, 3.830253333328614*^9}, {3.830253411347917*^9, 
   3.830253421720305*^9}, {3.830253456471662*^9, 3.830253554021578*^9}, 
   3.830255390409905*^9, 3.8302606950970287`*^9, 3.83026703852561*^9, 
   3.830334524225202*^9, 3.830339211830214*^9, {3.830339333944954*^9, 
   3.830339368238982*^9}, {3.8303394562592087`*^9, 3.830339504043507*^9}, {
   3.830339802630371*^9, 3.8303398115767097`*^9}, {3.830340436443142*^9, 
   3.8303404842471447`*^9}, {3.830340514896472*^9, 3.8303405292797318`*^9}, 
   3.830340571293811*^9, 3.8303415632418423`*^9, 3.830392177046485*^9, {
   3.83039274950023*^9, 3.830392753339813*^9}, {3.8303928591680613`*^9, 
   3.830392863341875*^9}, 3.830424174195489*^9, 3.83134937507442*^9, {
   3.831349421169347*^9, 3.831349435563075*^9}, 3.8313497759793673`*^9, 
   3.831350949239743*^9, {3.831453104486253*^9, 3.831453117093555*^9}, {
   3.885004859948326*^9, 3.885004878091915*^9}, {3.903166791817956*^9, 
   3.903166819509315*^9}, {3.903166849518621*^9, 3.903166885590342*^9}, 
   3.903167051502821*^9, 3.903167111014721*^9, {3.903167155614914*^9, 
   3.903167181029262*^9}, {3.903167214420665*^9, 3.90316722340204*^9}, {
   3.903167729225423*^9, 3.903167764148162*^9}, 3.903168822598948*^9, 
   3.9031696317495127`*^9, {3.9034134777217293`*^9, 3.903413483162602*^9}, 
   3.903413561979986*^9, {3.903413652164879*^9, 3.903413655744988*^9}, 
   3.903416640323538*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"2f7d2b41-0500-44dc-a815-c2977f46f8d6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "2"], "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{
      SuperscriptBox["D", "2"], "(", 
      SubscriptBox["x", "2"], ")"}], 
     RowBox[{"TTb", "(", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"i", " ", "y"}]}], ",", 
       RowBox[{"x", "-", " ", 
        RowBox[{"i", " ", "y"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"14870109-b991-417f-b1d9-769cee28e39a"],
 "> -- subsection A.5"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.903168396093849*^9, 3.903168401747796*^9}, {3.9031690283385*^9, 
  3.903169028828309*^9}, {3.903169080821301*^9, 3.9031690816781483`*^9}, {
  3.9034088545996923`*^9, 3.903408854599758*^9}, {3.90341359576935*^9, 
  3.903413599467115*^9}},ExpressionUUID->"0c889427-19b9-4a97-8107-\
5d964371899d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".100"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TobeExpanded", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}]}], "20"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"16", " ", "\[Eta]2"}], "c"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          FractionBox["248", 
           RowBox[{"5", " ", "c"}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          FractionBox["176", 
           RowBox[{"5", " ", "c"}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox["44", 
           RowBox[{"5", " ", "c"}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bulk", "-", "bd", "-", 
    RowBox[{"bd", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".12"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1Ddef", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "z"}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "a", ")"}]}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", "a", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "a"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "20"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"decomposition", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".101"}], ")"}]}]}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".102"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "n"}]}]], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2160"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1572", "+", 
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", "n", "]"}]}], 
       RowBox[{"45", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "n"}], "]"}]}]]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "n"}], "]"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "n"}], "]"}]}]], "c"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}], "20"], " ", 
        RowBox[{"G1Ddef", "[", 
         RowBox[{"a", ",", 
          RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "c", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}]}], "5"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
         RowBox[{"G1Ddef", "[", 
          RowBox[{"a", ",", 
           RowBox[{"\[Eta]2", "/", "4"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "2", ",", 
          RowBox[{"2", "order"}], ",", "2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"(", "TobeExpanded", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]2", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"G1Ddef", ",", "TobeExpanded", ",", "order"}], "]"}]}], "Input",
 CellChangeTimes->{{3.903168466407185*^9, 3.903168487093773*^9}, {
   3.903169035091784*^9, 3.9031690696183567`*^9}, {3.903169593696123*^9, 
   3.903169609130703*^9}, {3.903413502098482*^9, 3.903413546258153*^9}, {
   3.9034136629358377`*^9, 3.903413672958353*^9}, 3.903416645420857*^9},
 CellLabel->
  "In[496]:=",ExpressionUUID->"c3e966a8-379e-47c2-9852-9b31bd84d3c7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9031684918227177`*^9, 3.903169073570118*^9, {3.903169606239482*^9, 
   3.903169609581846*^9}, {3.903413531126183*^9, 3.9034135600357647`*^9}, {
   3.9034136703449173`*^9, 3.903413673382783*^9}, 3.903416646054044*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"e23b61e5-74d4-4c38-be38-bb64d582607b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integrals on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["AdS", 
     RowBox[{"p", "+", "1"}]], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fdcdc49a-b9a0-4960-bc0d-20dfad2c8017"]
}], "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903145452946504*^9, 
  3.9031454667417307`*^9}, {3.9031650966319*^9, 3.903165098024761*^9}, {
  3.903169640874826*^9, 3.903169684267212*^9}, {3.903416285818424*^9, 
  3.903416298148552*^9}},ExpressionUUID->"c5894c12-1176-417c-aa25-\
8b8dcccdbe17"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9034164692657537`*^9, 3.903416478773479*^9}, 
   3.9034166512168617`*^9},ExpressionUUID->"e410623a-346e-4037-a4c0-\
f13d8ac4ba6c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Bulk", " ", "integral", " ", "in", " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"C", ".7"}], ")"}]}], " ", "and", " ", "its", " ", "expansion", 
   " ", "in", " ", 
   RowBox[{"(", 
    RowBox[{"C", ".8"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9034163982148046`*^9, 
  3.903416442521592*^9}},ExpressionUUID->"3307a192-718d-4c50-a297-\
0f894f3c47bf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bulkint", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"p", "/", "2"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Alpha]"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["p", "2"]}], "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "\[Alpha]"}], ",", 
         RowBox[{"1", "+", "\[Alpha]"}]}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]]}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sp", ">", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"Bulkint", ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["u", "KK_"], ",", "PowerExpand"}], "]"}], "&"}]}], "//", 
  
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     SuperscriptBox["u", "KK_"], ",", "FullSimplify"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.903416452365674*^9, 3.903416463799746*^9}, {
  3.9034165611144114`*^9, 3.9034165613393497`*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"dae26766-cf2b-47aa-b4fd-4221b30e2da7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"p", "/", "2"}]], " ", 
     SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["p", "2"], "+", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[Alpha]", "]"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["p", "2"]}]], " ", 
    SuperscriptBox["u", 
     RowBox[{
      RowBox[{"-", "p"}], "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["p", "2"]}], "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "p", "-", 
      RowBox[{"2", " ", "\[Alpha]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[Alpha]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       FractionBox["p", "2"], "+", "\[Alpha]"}], "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"p", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["p", "2"]}], "+", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "\[Alpha]"}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["p", "2"]}], "+", "\[Alpha]"}]}], "]"}]}], ")"}]}], 
   RowBox[{"Gamma", "[", "\[Alpha]", "]"}]]}]], "Output",
 CellChangeTimes->{3.90341656266245*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"b2d05365-cc3c-41df-8031-11c593380e08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Boundary", " ", "integral", " ", "in", " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"C", ".10"}], ")"}]}], " ", "and", " ", "its", " ", "expansion", 
   " ", "in", " ", 
   RowBox[{"(", 
    RowBox[{"C", ".11"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903416501375574*^9, 
  3.903416539105216*^9}},ExpressionUUID->"05c69f62-c3b7-42db-9d4f-\
44d7ede98743"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bdint", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"p", "/", "2"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Alpha]"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], "]"}], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["p", "2"]}], "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Alpha]"}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]]}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Alpha]"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sp", ">", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"Bdint", ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["u", "KK_"], ",", "PowerExpand"}], "]"}], "&"}]}], "//", 
  
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     SuperscriptBox["u", "KK_"], ",", "FullSimplify"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.9034165417798147`*^9, 3.9034165552437973`*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"e9672df6-b4ec-4953-9483-26a9710d523e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"p", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["p", "2"]}], "+", "\[Alpha]"}], "]"}]}], 
   RowBox[{"Gamma", "[", "\[Alpha]", "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", "p", "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     FractionBox[
      RowBox[{"1", "+", "p"}], "2"]], " ", 
    SuperscriptBox["u", 
     RowBox[{
      RowBox[{"-", "p"}], "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["p", "2"], "-", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["p", "2"]}], "+", 
      RowBox[{"2", " ", "\[Alpha]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[Alpha]", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9034165519287243`*^9, 3.9034165555461817`*^9}},
 CellLabel->
  "Out[485]=",ExpressionUUID->"d17414d3-14fa-4fe8-b6ba-4c9057b863cf"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1728, 952},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9ec1516a-660f-4db7-ad7e-d9467c3bb2e1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 401, 8, 37, "Input",ExpressionUUID->"96d77bd5-2920-4a04-94fb-2f01c9ede414"],
Cell[CellGroupData[{
Cell[984, 32, 255, 4, 123, "Title",ExpressionUUID->"f055d7a8-f892-4345-ae64-519c4088d4b1"],
Cell[CellGroupData[{
Cell[1264, 40, 1250, 40, 59, "Subsubsection",ExpressionUUID->"19983c73-a734-4824-8361-edda1ce4e221"],
Cell[2517, 82, 220, 3, 37, "Input",ExpressionUUID->"bfb5623f-5be7-432e-a5f4-dffb4d800e04"],
Cell[2740, 87, 1232, 38, 98, "Input",ExpressionUUID->"97f10578-9662-4bfa-bc12-1a72c4b89530"],
Cell[3975, 127, 492, 16, 63, "Input",ExpressionUUID->"573f478f-fc3a-42bf-bf96-2ed35605d266"],
Cell[4470, 145, 4787, 140, 201, "Input",ExpressionUUID->"5360405e-b5b3-47f6-9b66-14f4500b0392"],
Cell[9260, 287, 4011, 126, 198, "Input",ExpressionUUID->"e6e9fb72-0977-4f26-8315-dbac988a0888"]
}, Closed]],
Cell[CellGroupData[{
Cell[13308, 418, 1179, 35, 48, "Subsubsection",ExpressionUUID->"44cb3e98-7c96-402c-b64a-102b0aad3ee6"],
Cell[14490, 455, 1259, 37, 98, "Input",ExpressionUUID->"5a6c93b7-7356-4e63-8acd-21f78476eae4"],
Cell[15752, 494, 6752, 199, 275, "Input",ExpressionUUID->"c9ef7b7d-95a4-421f-9f6c-0c38945f4c70"]
}, Closed]],
Cell[CellGroupData[{
Cell[22541, 698, 1300, 41, 48, "Subsubsection",ExpressionUUID->"cf830e0e-4e82-4580-9a28-c6759f803e86"],
Cell[23844, 741, 152, 2, 37, "Input",ExpressionUUID->"4baf3a8a-5cae-4467-b2d4-b3eba2de664a"],
Cell[23999, 745, 1356, 39, 98, "Input",ExpressionUUID->"a4002993-89f5-48a0-90e2-aba96aa13540"],
Cell[25358, 786, 492, 16, 63, "Input",ExpressionUUID->"0652ec02-9e7e-4a90-a6fe-344f3f5da0bc"],
Cell[25853, 804, 4040, 115, 192, "Input",ExpressionUUID->"6e08c039-be77-4309-b9ad-994bc1084868"],
Cell[29896, 921, 3819, 116, 198, "Input",ExpressionUUID->"129f4b12-fff2-4724-ab03-8d677b5fb22c"]
}, Closed]],
Cell[CellGroupData[{
Cell[33752, 1042, 1136, 35, 48, "Subsubsection",ExpressionUUID->"63414e04-c622-44af-8223-8a7f8984726f"],
Cell[34891, 1079, 152, 2, 37, "Input",ExpressionUUID->"c4075de1-59cf-41e1-aab9-72b5f9fc6743"],
Cell[35046, 1083, 1206, 36, 98, "Input",ExpressionUUID->"cc8c9ee3-6e0d-49b2-8566-984c77930ac3"],
Cell[36255, 1121, 4396, 126, 248, "Input",ExpressionUUID->"1077b276-26eb-4f35-affa-f6dff670febb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40700, 1253, 305, 5, 89, "Title",ExpressionUUID->"6e5c4732-2503-418c-a581-f134207a6ac0"],
Cell[CellGroupData[{
Cell[41030, 1262, 1802, 58, 59, "Subsubsection",ExpressionUUID->"4410e9a9-01a9-47e8-864f-28b569e8992e"],
Cell[42835, 1322, 151, 2, 37, "Input",ExpressionUUID->"31fdcda5-6c68-4941-a9ef-4567e7152bd7"],
Cell[42989, 1326, 3709, 115, 227, "Input",ExpressionUUID->"f6423f90-dbca-4ebc-a850-ad885619ba1c"],
Cell[46701, 1443, 3629, 111, 259, "Input",ExpressionUUID->"7f399d44-e7ab-43c8-8527-baec11916f2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[50367, 1559, 2332, 76, 49, "Subsubsection",ExpressionUUID->"68ed82ea-f931-4690-a298-0ba2ff47dbf6"],
Cell[52702, 1637, 156, 3, 37, "Input",ExpressionUUID->"e2b55b23-35ae-477f-ab60-46c09ac38714"],
Cell[52861, 1642, 3074, 92, 292, "Input",ExpressionUUID->"f4dc2734-6792-4a6c-a08d-ab8b9101dadd"],
Cell[55938, 1736, 32307, 859, 1437, "Input",ExpressionUUID->"bc296838-acef-4699-966e-177a3f228bb4"],
Cell[88248, 2597, 3260, 93, 160, "Input",ExpressionUUID->"af5721d6-60eb-4333-a538-ae81132d242c"],
Cell[91511, 2692, 1310, 39, 94, "Input",ExpressionUUID->"037db4a6-f08e-4783-888a-481afff0bfac"]
}, Closed]],
Cell[CellGroupData[{
Cell[92858, 2736, 2270, 74, 49, "Subsubsection",ExpressionUUID->"b818f220-b415-49d5-8b38-021325ed6d0d"],
Cell[95131, 2812, 151, 2, 37, "Input",ExpressionUUID->"2bf0eabf-c690-4435-9c18-e096d635d1e2"],
Cell[95285, 2816, 3497, 107, 294, "Input",ExpressionUUID->"92f5ef93-4592-4c9d-89fc-c17d967d7a39"],
Cell[98785, 2925, 29071, 769, 1506, "Input",ExpressionUUID->"ccc17ffd-e3b1-4f2a-9304-7f37b5697b98"],
Cell[127859, 3696, 2634, 78, 153, "Input",ExpressionUUID->"47627451-26a0-4ad6-9747-3318c748e78a"],
Cell[130496, 3776, 574, 16, 65, "Input",ExpressionUUID->"6dd3c134-def2-43d7-b795-1425816cc086"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[131119, 3798, 715, 20, 93, "Title",ExpressionUUID->"1f24df9c-e691-4558-adbd-bc92eb6c9c0a"],
Cell[CellGroupData[{
Cell[131859, 3822, 665, 16, 59, "Subsubsection",ExpressionUUID->"de510e89-0407-48dd-8afc-ff5e1db289b2"],
Cell[132527, 3840, 464, 11, 37, "Input",ExpressionUUID->"eda78d36-62b3-465b-954e-e54ce6ce3763"],
Cell[132994, 3853, 2465, 79, 77, "Input",ExpressionUUID->"197bc2e8-87e4-4122-992d-a8dbf39b58bb"],
Cell[135462, 3934, 419, 11, 37, "Input",ExpressionUUID->"51f11db0-867b-475e-80bb-c64ef6b92c45"],
Cell[135884, 3947, 2162, 74, 89, "Input",ExpressionUUID->"c6db59fe-956c-4f09-9478-d29478846227"],
Cell[138049, 4023, 417, 11, 37, "Input",ExpressionUUID->"cbb9ed13-4daa-42a3-88d0-8a1d6fbf7601"],
Cell[138469, 4036, 2445, 81, 87, "Input",ExpressionUUID->"426c9755-ac21-4f58-a643-3a6cb5e2cde0"]
}, Closed]],
Cell[CellGroupData[{
Cell[140951, 4122, 718, 17, 48, "Subsubsection",ExpressionUUID->"55fd8fa8-6960-4228-bd2b-3966054e4d55"],
Cell[141672, 4141, 444, 10, 37, "Input",ExpressionUUID->"14d495ef-dd46-4300-993c-5a15f949bcc5"],
Cell[142119, 4153, 1855, 58, 77, "Input",ExpressionUUID->"b51f0428-aed8-4067-98a4-09bf4ef85e29"],
Cell[143977, 4213, 447, 10, 37, "Input",ExpressionUUID->"1fe420d7-56eb-4f26-b280-6c6f0643bed3"],
Cell[144427, 4225, 1904, 64, 89, "Input",ExpressionUUID->"e23ddcc2-c45f-4ecf-ab7f-f8c204b9fd35"],
Cell[146334, 4291, 445, 10, 37, "Input",ExpressionUUID->"6e62d89b-8cbc-42fa-8d8f-d0bbaacb40e4"],
Cell[146782, 4303, 1934, 61, 89, "Input",ExpressionUUID->"83a9f4e8-df1f-41ba-8fec-eb2c64aeeb9b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[148765, 4370, 368, 6, 89, "Title",ExpressionUUID->"b008cdbb-4916-4f85-99ed-2fa9e2770627"],
Cell[CellGroupData[{
Cell[149158, 4380, 984, 25, 57, "Subsubsection",ExpressionUUID->"de284f66-6cbe-4e20-a0b8-b0d769f72ad8"],
Cell[CellGroupData[{
Cell[150167, 4409, 5319, 137, 389, "Input",ExpressionUUID->"96438208-2c66-4fa2-b591-3cabcb10ec07"],
Cell[155489, 4548, 1757, 24, 42, "Output",ExpressionUUID->"bd0d7bd5-441f-4316-b14b-89037bb17b76"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[157295, 4578, 1039, 27, 46, "Subsubsection",ExpressionUUID->"d117c265-7f3a-4180-bf54-6744d972d8ba"],
Cell[CellGroupData[{
Cell[158359, 4609, 8529, 255, 499, "Input",ExpressionUUID->"f4ddcdf6-b704-4130-b81f-6839110d8a61"],
Cell[166891, 4866, 343, 5, 42, "Output",ExpressionUUID->"bcfff65c-e25d-47d3-a0b8-f513deecacfd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[167283, 4877, 1035, 25, 46, "Subsubsection",ExpressionUUID->"c4dde2b4-ed31-4094-a922-6edc07c979a3"],
Cell[CellGroupData[{
Cell[168343, 4906, 5425, 145, 397, "Input",ExpressionUUID->"9728b296-0983-4c68-bb1f-7e74f325db3a"],
Cell[173771, 5053, 1657, 23, 42, "Output",ExpressionUUID->"69474851-ab97-4a35-b8ea-ed2d8e654446"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[175477, 5082, 1123, 27, 46, "Subsubsection",ExpressionUUID->"3c0c4bcc-6e5b-45e9-ad8f-507f20c65cbb"],
Cell[CellGroupData[{
Cell[176625, 5113, 6104, 166, 402, "Input",ExpressionUUID->"2cc66382-f3ee-4f07-b552-065bd8fe25a4"],
Cell[182732, 5281, 1736, 25, 42, "Output",ExpressionUUID->"2f7d2b41-0500-44dc-a815-c2977f46f8d6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[184517, 5312, 1072, 27, 46, "Subsubsection",ExpressionUUID->"0c889427-19b9-4a97-8107-5d964371899d"],
Cell[CellGroupData[{
Cell[185614, 5343, 6201, 191, 402, "Input",ExpressionUUID->"c3e966a8-379e-47c2-9852-9b31bd84d3c7"],
Cell[191818, 5536, 352, 6, 42, "Output",ExpressionUUID->"e23b61e5-74d4-4c38-be38-bb64d582607b"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[192231, 5549, 620, 15, 93, "Title",ExpressionUUID->"c5894c12-1176-417c-aa25-8b8dcccdbe17"],
Cell[192854, 5566, 226, 4, 37, "Input",ExpressionUUID->"e410623a-346e-4037-a4c0-f13d8ac4ba6c"],
Cell[193083, 5572, 422, 11, 37, "Input",ExpressionUUID->"3307a192-718d-4c50-a297-0f894f3c47bf"],
Cell[CellGroupData[{
Cell[193530, 5587, 1926, 61, 107, "Input",ExpressionUUID->"dae26766-cf2b-47aa-b4fd-4221b30e2da7"],
Cell[195459, 5650, 2115, 66, 85, "Output",ExpressionUUID->"b2d05365-cc3c-41df-8031-11c593380e08"]
}, Open  ]],
Cell[197589, 5719, 426, 11, 37, "Input",ExpressionUUID->"05c69f62-c3b7-42db-9d4f-44d7ede98743"],
Cell[CellGroupData[{
Cell[198040, 5734, 1673, 53, 107, "Input",ExpressionUUID->"e9672df6-b4ec-4953-9483-26a9710d523e"],
Cell[199716, 5789, 1341, 42, 87, "Output",ExpressionUUID->"d17414d3-14fa-4fe8-b6ba-4c9057b863cf"]
}, Open  ]]
}, Closed]]
}
]
*)


